Learning the Structure of Deep Sparse Graphical Models

Deep belief networks are a powerful way to model complex probability distributions. However, learning the structure of a belief network, particularly one with hidden units, is difficult. The Indian buffet process has been used as a nonparametric Bayesian prior on the directed structure of a belief network with a single infinitely wide hidden layer. In this paper, we introduce the cascading Indian buffet process (CIBP), which provides a nonparametric prior on the structure of a layered, directed belief network that is unbounded in both depth and width, yet allows tractable inference. We use the CIBP prior with the nonlinear Gaussian belief network so each unit can additionally vary its behavior between discrete and continuous representations. We provide Markov chain Monte Carlo algorithms for inference in these belief networks and explore the structures learned on several image data sets.

==> figures/samples/gen.sh <==
#!/bin/bash

mpost fig_a1.mp
mpost fig_a2.mp
mpost fig_a3.mp

mpost fig_b1.mp
mpost fig_b2.mp
mpost fig_b3.mp

mpost fig_c1.mp
mpost fig_c2.mp
mpost fig_c3.mp

mpost fig_d1.mp
mpost fig_d2.mp
mpost fig_d3.mp

mpost fig_e1.mp
mpost fig_e2.mp
mpost fig_e3.mp


